Single-valuedness of the AdS Veneziano amplitude

We consider the Veneziano amplitude for the scattering of gluons in type IIB string theory on $AdS_5 \times S^5/\mathbb{Z}_2$ in the presence of D7 branes. On general grounds curvature corrections around flat space can be thought of as arising from the extra insertion of soft gravitons. This naturally leads to an open string world-sheet representation with the extra insertion of single-valued functions evaluated on the real line. We check that the recently obtained first curvature correction is of this form and use this new constraint to compute the second curvature correction of the AdS Veneziano amplitude.

==> anc/ads_veneziano.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    123107,       3390]
NotebookOptionsPosition[    120826,       3343]
NotebookOutlinePosition[    121222,       3359]
CellTagsIndexPosition[    121179,       3356]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["World-sheet integrands", "Section",
 CellChangeTimes->{{3.917351438002887*^9, 
  3.9173514590823927`*^9}},ExpressionUUID->"6b511ece-7304-4837-a3cc-\
3c498342aef4"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "0", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e34de84c-01f1-4406-9eff-4f17b1c7a660"]], \
"Subsection",
 CellChangeTimes->{{3.917351512037735*^9, 
  3.917351515103952*^9}},ExpressionUUID->"9fd867f9-eb33-4c2a-9d18-\
7236e4e15807"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G0", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.91735154567209*^9, 3.9173515467018223`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"eda1ce6f-14af-4711-bf1b-c595b6ecdb83"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"7089cfca-30e7-4e64-bd46-e8626f0208b5"]], \
"Subsection",
 CellChangeTimes->{{3.917351522234654*^9, 
  3.917351524268189*^9}},ExpressionUUID->"b8db01e3-3d50-4cc8-8c85-\
c04e3dc79603"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    FractionBox["3", 
     RowBox[{"S", "+", "T"}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"8", " ", "S", " ", "T"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"12", " ", "S", " ", "T"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["S", "2"]}], "-", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], "2"], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], "2"], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917351642014634*^9, 3.917351644302977*^9}, {
  3.922525625979941*^9, 3.922525626608245*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a9bfc6b1-b2f9-4ed3-a627-496d2b055d1e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "2", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"cc131741-e6d7-4143-8451-ca5f4f0fd644"]], \
"Subsection",
 CellChangeTimes->{{3.917351533626396*^9, 
  3.917351536252267*^9}},ExpressionUUID->"77dfdd08-d9f0-494f-bee1-\
8033f19b8349"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    FractionBox["19", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"117", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"21", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["S", "2"], "+", 
        RowBox[{"S", " ", "T"}], "+", 
        SuperscriptBox["T", "2"]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["S", "2"], "-", 
        RowBox[{"4", " ", "S", " ", "T"}], "+", 
        SuperscriptBox["T", "2"]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["S", "2"]}], "-", 
        RowBox[{"17", " ", "S", " ", "T"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"46", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"119", " ", "S", " ", "T"}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"253", " ", "S", " ", "T"}], "+", 
        RowBox[{"95", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"79", " ", "S", " ", "T"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"19", " ", "S", " ", "T"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"32", " ", "S", " ", "T"}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"3", " ", "S", " ", "T"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"46", " ", "S", " ", "T"}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"191", " ", "S", " ", "T"}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"74", " ", "S", " ", "T"}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"186", " ", "S", " ", "T"}], "+", 
       RowBox[{"77", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"S", " ", "T"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"26", " ", "S", " ", "T"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"65", " ", "S", " ", "T"}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"4", " ", "S", " ", "T"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"4", " ", "S", " ", "T"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"3", " ", "S", " ", "T"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"2", " ", "S", " ", "T"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], "3"], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"3", " ", "S", " ", "T"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], "3"], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       RowBox[{"S", " ", "T"}], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67", " ", 
         SuperscriptBox["S", "2"]}], "-", 
        RowBox[{"84", " ", "S", " ", "T"}], "+", 
        RowBox[{"67", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29", " ", 
         SuperscriptBox["S", "2"]}], "-", 
        RowBox[{"51", " ", "S", " ", "T"}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"139", " ", "S", " ", "T"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"83", " ", "S", " ", "T"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["S", "2"], "+", 
        RowBox[{"28", " ", "S", " ", "T"}], "+", 
        SuperscriptBox["T", "2"]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"46", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"119", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"152", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"119", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"341", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"516", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"341", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"95", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"127", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"198", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"127", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"247", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"396", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"247", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"461", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"746", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"461", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"32", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "z"}], 
       "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"45", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
       "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"75", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"138", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"138", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"75", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
       "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"251", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"335", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"251", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
       "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"39", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"74", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"74", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
       "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"226", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"286", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"226", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"77", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
       "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"5", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
       "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"78", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], 
       "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"113", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"173", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"113", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
       "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "4"], "+", 
       SuperscriptBox["T", "4"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "4"], "+", 
       SuperscriptBox["T", "4"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"4", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"4", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"3", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"10", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "+", 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"4", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"73", " ", "S", " ", "T"}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "+", 
       RowBox[{"3", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"30", " ", "S", " ", "T"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       RowBox[{"S", " ", "T"}], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"37", " ", "S", " ", "T"}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "-", 
       RowBox[{"6", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", "S", " ", "T", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "S"}], "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", 
       RowBox[{"2", " ", "T"}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "+", 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "-", 
       RowBox[{"2", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "-", "T"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"25", " ", "S", " ", "T"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["T", "2"]}]}], ")"}], " ", 
      RowBox[{"Lminus", "[", 
       RowBox[{"0", ",", "z"}], "]"}], " ", 
      RowBox[{"zeta", "[", "3", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"8", " ", "S", " ", "T"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"8", " ", "S", " ", "T"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "-", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       SuperscriptBox["T", "2"]}], ")"}], " ", 
     RowBox[{"Lminus", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"9", " ", "S", " ", "T"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"8", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"Lplus", "[", 
       RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
      RowBox[{"zeta", "[", "3", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "T"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"68", " ", "S", " ", "T"}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox["T", "2"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "4"], "+", 
       SuperscriptBox["T", "4"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"20", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["S", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "-", 
       RowBox[{"12", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "-", 
       SuperscriptBox["T", "4"]}], ")"}], " ", 
     RowBox[{"Lplus", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["S", "3"], " ", "T"}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], "+", 
       RowBox[{"20", " ", "S", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["T", "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"214", " ", 
         SuperscriptBox["S", "3"], " ", "T"}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"214", " ", "S", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["T", "4"]}]}], ")"}], " ", 
      RowBox[{"zeta", "[", "5", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}]}]], "+", "\[IndentingNewLine]", 
    RowBox[{"c2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"S", "-", "T"}], ")"}], " ", 
         RowBox[{"Lminus", "[", 
          RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}]}]], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "-", "T"}], ")"}], " ", 
        RowBox[{"Lminus", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "-", "T"}], ")"}], " ", 
        RowBox[{"Lminus", "[", 
         RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "-", "T"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}], " ", 
        RowBox[{"Lminus", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "-", "T"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}], " ", 
        RowBox[{"Lminus", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
       
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"2", " ", "S", " ", "T"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         RowBox[{"Lplus", "[", 
          RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["S", "2"]}], "-", 
           RowBox[{"2", " ", "S", " ", "T"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         RowBox[{"Lplus", "[", 
          RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "-", 
           RowBox[{"4", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}], " ", 
         RowBox[{"Lplus", "[", 
          RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "-", 
           RowBox[{"4", " ", "S", " ", "T"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}], " ", 
         RowBox[{"Lplus", "[", 
          RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"4", " ", "S", " ", "T"}], "-", 
          SuperscriptBox["T", "2"]}], ")"}], " ", 
        RowBox[{"Lplus", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"7", " ", "S", " ", "T"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        RowBox[{"Lplus", "[", 
         RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"3", " ", "S", " ", "T"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        RowBox[{"Lplus", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
       
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Lminus", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"S", "-", "T"}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"S", "+", "T"}], ")"}], "2"]}]], "+", 
          RowBox[{
           FractionBox["17", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Lplus", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
          RowBox[{
           FractionBox["17", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["S", "2"], "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.92252563819704*^9, 3.922525639545978*^9}, 
   3.922525849753516*^9, {3.922951259718964*^9, 
   3.922951261086091*^9}},ExpressionUUID->"9248168b-1184-4e0b-82b0-\
d05c946a57ba"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OPE data", "Section",
 CellChangeTimes->{{3.917351503142068*^9, 
  3.91735150435425*^9}},ExpressionUUID->"c0974243-d3b2-40ee-a998-\
dd3e09482c88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"n_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"1", "-", "\[Delta]"}]], 
     SuperscriptBox["\[Delta]", 
      RowBox[{"\[Delta]", "-", 
       RowBox[{"2", "n"}], "-", "1"}]]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Delta]", "-", "n", "+", "1"}], "]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Delta]", "-", 
      RowBox[{"2", "n"}]}], ")"}], "2"]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"e8f9d2f1-b5ff-4561-a2a6-e47acd93fdbd"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "0", ")"}]], 
  TraditionalForm]],ExpressionUUID->"e77919a1-159e-47d5-aab1-41bd3c4b4b4e"]], \
"Subsection",
 CellChangeTimes->{{3.917351512037735*^9, 
  3.917351515103952*^9}},ExpressionUUID->"08a542bd-6df9-4f3b-95ce-\
0d55c23b1b74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"0", ",", "\[Delta]"}], "]"}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "3"], " ", "\[Delta]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Delta]"}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "90"], " ", "\[Delta]", " ", 
    RowBox[{"(", 
     RowBox[{"48", "+", 
      RowBox[{"80", " ", "\[Delta]"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{"\[Delta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"960", "+", 
        RowBox[{"1048", " ", "\[Delta]"}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}], "5670"]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{"\[Delta]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"483840", "+", 
        RowBox[{"868992", " ", "\[Delta]"}], "+", 
        RowBox[{"496448", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"131360", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"21744", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"2380", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"175", " ", 
         SuperscriptBox["\[Delta]", "6"]}]}], ")"}]}], "340200"]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8692062532501793`*^9, 3.86920626546321*^9}, {
   3.869206328646289*^9, 3.869206361488245*^9}, {3.8692064824044743`*^9, 
   3.869206538393495*^9}, {3.869206589268384*^9, 3.869206687205915*^9}, {
   3.869206733935028*^9, 3.869206874149987*^9}, {3.8692069389893417`*^9, 
   3.869206955849049*^9}, {3.869206996676173*^9, 3.869207082540105*^9}, {
   3.869207148826071*^9, 3.869207154964987*^9}, {3.8708448912639103`*^9, 
   3.870844961250354*^9}, {3.9173527688938007`*^9, 3.917352789330564*^9}, {
   3.917352845303873*^9, 3.9173528519000177`*^9}, {3.917353199215868*^9, 
   3.91735320992804*^9}, {3.917353372975292*^9, 3.917353382055208*^9}, 
   3.91735342658617*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"6460c430-281f-4915-8d8a-e1cd1c7e0b0f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"19270233-6e14-40de-9273-4d385db8dd5d"]], \
"Subsection",
 CellChangeTimes->{{3.917351522234654*^9, 
  3.917351524268189*^9}},ExpressionUUID->"891daffc-66d9-439a-b508-\
6400e6f035bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{"3", " ", "\[Delta]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Delta]", "2"]}]}], 
     RowBox[{"4", " ", 
      SqrtBox["\[Delta]"]}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "36"], " ", 
    SqrtBox["\[Delta]"], " ", 
    RowBox[{"(", 
     RowBox[{"24", "-", 
      RowBox[{"28", " ", "\[Delta]"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{
      SqrtBox["\[Delta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1440"}], "+", 
        RowBox[{"6576", " ", "\[Delta]"}], "-", 
        RowBox[{"3160", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"2146", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"1235", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["\[Delta]", "5"]}]}], ")"}]}], "5400"]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", "793800"], 
     RowBox[{
      SqrtBox["\[Delta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4300800"}], "-", 
        RowBox[{"832000", " ", "\[Delta]"}], "+", 
        RowBox[{"1731712", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"451616", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"602128", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"218624", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"40915", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"3675", " ", 
         SuperscriptBox["\[Delta]", "7"]}]}], ")"}]}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", "142884000"], 
     RowBox[{
      SqrtBox["\[Delta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7722086400"}], "-", 
        RowBox[{"7026647040", " ", "\[Delta]"}], "-", 
        RowBox[{"396247296", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"1134291712", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"609857024", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"246281248", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"60727472", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"9663430", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"1013075", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"55125", " ", 
         SuperscriptBox["\[Delta]", "9"]}]}], ")"}]}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.917352871718108*^9, 3.917352875629171*^9}, {
  3.917353384934758*^9, 3.917353393743029*^9}, {3.917353434542933*^9, 
  3.917353456155517*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d472d9a5-f8a5-47c3-b508-e6c531ade4ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{"243", "-", 
      RowBox[{"580", " ", "\[Delta]"}], "+", 
      RowBox[{"198", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}], 
     RowBox[{"24", " ", "\[Delta]"}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "216"], " ", 
    RowBox[{"(", 
     RowBox[{"13122", "-", 
      RowBox[{"2523", " ", "\[Delta]"}], "-", 
      RowBox[{"2696", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"266", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Delta]", "4"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", "162000"], 
     RowBox[{"(", 
      RowBox[{"22820400", "+", 
       RowBox[{"26525520", " ", "\[Delta]"}], "-", 
       RowBox[{"1120452", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"1430395", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"529292", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"16150", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"5250", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"86400", " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"144000", " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"50400", " ", 
        SuperscriptBox["\[Delta]", "5"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"9000", " ", 
        SuperscriptBox["\[Delta]", "6"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "166698000"], 
    RowBox[{"(", 
     RowBox[{"128503872000", "+", 
      RowBox[{"179514417600", " ", "\[Delta]"}], "+", 
      RowBox[{"65289678640", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"1730329792", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "-", 
      RowBox[{"2104977954", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "-", 
      RowBox[{"645350147", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "-", 
      RowBox[{"118812456", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"8454950", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "-", 
      RowBox[{"600250", " ", 
       SuperscriptBox["\[Delta]", "8"]}], "+", 
      RowBox[{"225792000", " ", 
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"415833600", " ", 
       SuperscriptBox["\[Delta]", "4"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"252604800", " ", 
       SuperscriptBox["\[Delta]", "5"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"68678400", " ", 
       SuperscriptBox["\[Delta]", "6"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"11113200", " ", 
       SuperscriptBox["\[Delta]", "7"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"1029000", " ", 
       SuperscriptBox["\[Delta]", "8"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "30005640000"], 
    RowBox[{"(", 
     RowBox[{"178572231936000", "+", 
      RowBox[{"291764843596800", " ", "\[Delta]"}], "+", 
      RowBox[{"150240569028480", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"30358263105984", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"1290547125472", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "-", 
      RowBox[{"629669610976", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "-", 
      RowBox[{"187702794872", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"31939224433", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "-", 
      RowBox[{"3690288980", " ", 
       SuperscriptBox["\[Delta]", "8"]}], "-", 
      RowBox[{"240357250", " ", 
       SuperscriptBox["\[Delta]", "9"]}], "-", 
      RowBox[{"9003750", " ", 
       SuperscriptBox["\[Delta]", "10"]}], "+", 
      RowBox[{"170698752000", " ", 
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"349255065600", " ", 
       SuperscriptBox["\[Delta]", "4"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"251791948800", " ", 
       SuperscriptBox["\[Delta]", "5"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"90130521600", " ", 
       SuperscriptBox["\[Delta]", "6"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"19257235200", " ", 
       SuperscriptBox["\[Delta]", "7"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"2757484800", " ", 
       SuperscriptBox["\[Delta]", "8"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"271656000", " ", 
       SuperscriptBox["\[Delta]", "9"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"15435000", " ", 
       SuperscriptBox["\[Delta]", "10"], " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.917352871718108*^9, 3.91735288897896*^9}, {
  3.917353387118325*^9, 3.917353396967318*^9}, {3.917353544989265*^9, 
  3.917353570884015*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4583cd19-caa0-4a63-aaca-0829a7dbedf1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["A", 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"9da78819-1958-46fa-99b7-157758b9a927"]], \
"Subsection",
 CellChangeTimes->{{3.917351533626396*^9, 
  3.917351536252267*^9}},ExpressionUUID->"aa47c69c-8dff-4e81-b3f2-\
d0462394de12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0\[Tau]22", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], "2"], 
     RowBox[{"16", " ", "\[Delta]"}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]22", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "432"], " ", 
       RowBox[{"(", 
        RowBox[{"288", "-", 
         RowBox[{"4092", " ", "\[Delta]"}], "+", 
         RowBox[{"4238", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"479", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[Delta]", "5"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "18"], " ", "c2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"103", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]22", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "324000"], 
       RowBox[{"(", 
        RowBox[{"43200", "+", 
         RowBox[{"743040", " ", "\[Delta]"}], "-", 
         RowBox[{"11553408", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"4458020", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"526432", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"31265", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"54450", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"10125", " ", 
          SuperscriptBox["\[Delta]", "7"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1440"}], "-", 
          RowBox[{"2232", " ", "\[Delta]"}], "+", 
          RowBox[{"15454", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2575", " ", 
           SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}], "1350"]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]22", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "111132000"], 
       RowBox[{"(", 
        RowBox[{"2408448000", "-", 
         RowBox[{"523264000", " ", "\[Delta]"}], "-", 
         RowBox[{"4994435200", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"8901196384", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"1682568128", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"498665004", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"80520062", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"20199515", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"4424700", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"385875", " ", 
          SuperscriptBox["\[Delta]", "9"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1612800"}], "-", 
          RowBox[{"2775680", " ", "\[Delta]"}], "+", 
          RowBox[{"2600448", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"8245480", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"1731072", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"126175", " ", 
           SuperscriptBox["\[Delta]", "5"]}]}], ")"}]}], "396900"]}], ")"}]}],
    "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]22", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "60011280000"], 
       RowBox[{"(", 
        RowBox[{"30811124736000", "+", 
         RowBox[{"6980630630400", " ", "\[Delta]"}], "-", 
         RowBox[{"14888671418880", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"20787718027008", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"9642113089024", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"1077242848192", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"557442038144", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"110572546396", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"19386918740", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"2996294875", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "+", 
         RowBox[{"332624250", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "+", 
         RowBox[{"17364375", " ", 
          SuperscriptBox["\[Delta]", "11"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Delta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "406425600"}], "-", 
          RowBox[{"783659520", " ", "\[Delta]"}], "-", 
          RowBox[{"36058752", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"883623776", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"720934032", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"149617424", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"14533890", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"630875", " ", 
           SuperscriptBox["\[Delta]", "7"]}]}], ")"}]}], "17860500"]}], 
     ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.917352871718108*^9, 3.917352897018909*^9}, {
   3.9173534008412724`*^9, 3.917353409805708*^9}, {3.917354688831628*^9, 
   3.917354732378603*^9}, {3.922526062820649*^9, 3.922526069661901*^9}, {
   3.92252610766255*^9, 3.922526118122736*^9}, {3.9225264399793*^9, 
   3.9225264824678288`*^9}, {3.92287094259706*^9, 3.922870969382015*^9}, {
   3.922871063256342*^9, 3.922871108972431*^9}, 
   3.922871156381569*^9},ExpressionUUID->"01df66cf-f111-4b15-bffd-\
2ccf07380a87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Delta]", 
          RowBox[{"3", "/", "2"}]]}]], 
       RowBox[{"(", 
        RowBox[{"474", "-", 
         RowBox[{"1853", " ", "\[Delta]"}], "+", 
         RowBox[{"2988", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"2434", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"573", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", "c2", " ", 
       SqrtBox["\[Delta]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"19", " ", "\[Delta]"}], "+", 
         RowBox[{"34", " ", "\[Delta]", " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"864", " ", 
         SqrtBox["\[Delta]"]}]], 
       RowBox[{"(", 
        RowBox[{"52200", "-", 
         RowBox[{"84372", " ", "\[Delta]"}], "+", 
         RowBox[{"78849", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"21696", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"9172", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"679", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"126", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1680", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"312", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{"1296", "-", 
          RowBox[{"5238", " ", "\[Delta]"}], "-", 
          RowBox[{"2126", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"6113", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"171", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"612", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"306", " ", 
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"432", " ", 
        SqrtBox["\[Delta]"]}]]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"9720000", " ", 
         SqrtBox["\[Delta]"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "685260000"}], "+", 
         RowBox[{"3179574000", " ", "\[Delta]"}], "-", 
         RowBox[{"1534957560", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"1770864774", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"126371045", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"130343596", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"25867190", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"1054875", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"236250", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "-", 
         RowBox[{"20736000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"18403200", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"16272000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1972800", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2223000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"405000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"324000", " ", 
         SqrtBox["\[Delta]"]}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{"5875200", "+", 
         RowBox[{"4070880", " ", "\[Delta]"}], "-", 
         RowBox[{"25778928", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"5400880", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"5580712", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"1574825", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"21375", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"367200", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"612000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"214200", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"38250", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "216645166080000"}], "+", 
         RowBox[{"29776743360000", " ", "\[Delta]"}], "+", 
         RowBox[{"104311467120000", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"27107896622880", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"24175971523072", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"190641236784", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"1142589439487", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"292233351816", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"40993329440", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "-", 
         RowBox[{"3009953625", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "-", 
         RowBox[{"189078750", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "-", 
         RowBox[{"711244800000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"684657792000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"218592057600", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"61124716800", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"36771285600", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"17770006800", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"3608703000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"324135000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"70013160000", " ", 
         SqrtBox["\[Delta]"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"333396000", " ", 
         SqrtBox["\[Delta]"]}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{"50803200000", "+", 
         RowBox[{"54166694400", " ", "\[Delta]"}], "-", 
         RowBox[{"57600573120", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"94456398032", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"13624151496", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"7812520042", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"2453823666", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"276655225", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"2443875", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"959616000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1767292800", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1073570400", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"291883200", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"47231100", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4373250", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]4plusf2\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "47715891568128000"}], "-", 
         RowBox[{"27361656683827200", " ", "\[Delta]"}], "+", 
         RowBox[{"8469742871197440", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"8232860713158144", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"2834640818014976", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"654902850723104", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"7027597824464", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"21711525651146", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"5367243462983", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "-", 
         RowBox[{"821518658380", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "-", 
         RowBox[{"85308562430", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "-", 
         RowBox[{"5478181625", " ", 
          SuperscriptBox["\[Delta]", "11"]}], "-", 
         RowBox[{"189078750", " ", 
          SuperscriptBox["\[Delta]", "12"]}], "-", 
         RowBox[{"62134345728000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"75543681024000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"27005545082880", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"2163155850240", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1698750251520", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1177900227840", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"330455247360", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"55308338400", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"5956881000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"324135000", " ", 
          SuperscriptBox["\[Delta]", "12"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"840157920000", " ", 
         SqrtBox["\[Delta]"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"60011280000", " ", 
         SqrtBox["\[Delta]"]}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{"90128941056000", "+", 
         RowBox[{"124635287347200", " ", "\[Delta]"}], "-", 
         RowBox[{"17514306754560", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"99569782654464", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"51444524531072", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"5093877135424", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"2144205482752", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"672870494288", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"88262382880", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"5657484875", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "+", 
         RowBox[{"36658125", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "+", 
         RowBox[{"725469696000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1484334028800", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1070115782400", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"383054716800", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"81843249600", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"11719310400", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1154538000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"65598750", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.917352871718108*^9, 3.917352908495737*^9}, {
   3.917353402886717*^9, 3.9173534136470127`*^9}, {3.917354691735792*^9, 
   3.917354691923541*^9}, {3.917354746025893*^9, 3.9173547668643827`*^9}, {
   3.91735493240524*^9, 3.917354957711371*^9}, {3.922526075470231*^9, 
   3.922526120290462*^9}, {3.922526589629442*^9, 3.922526618501768*^9}, {
   3.922526654647394*^9, 3.922526668077615*^9}, 3.9225267008743134`*^9, {
   3.922870972078141*^9, 3.922870993856578*^9}, {3.922871195244282*^9, 
   3.9228711955963497`*^9}, {3.9228712352692204`*^9, 3.922871235724724*^9}, {
   3.922871277221541*^9, 3.922871277901225*^9}, {3.922871313533074*^9, 
   3.922871314420741*^9}, {3.9228713491726933`*^9, 
   3.92287135036438*^9}},ExpressionUUID->"38fe9210-26b1-41c0-bb3a-\
98b9b575f5c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f4", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"5760", " ", 
         SuperscriptBox["\[Delta]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{"72495", "-", 
         RowBox[{"661344", " ", "\[Delta]"}], "+", 
         RowBox[{"1096460", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"534540", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"111260", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"18216", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"980", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"32400", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"199680", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"38880", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"3360", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2880", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"8640", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", "c2", " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", 
         RowBox[{"13", " ", "\[Delta]"}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"72", " ", "\[Delta]", " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"51840", " ", "\[Delta]"}]], 
       RowBox[{"(", 
        RowBox[{"85798170", "-", 
         RowBox[{"76769019", " ", "\[Delta]"}], "+", 
         RowBox[{"1810248", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"3648020", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"2328020", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"311124", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"14608", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"2940", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"3788640", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1829520", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"891840", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"37920", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"10080", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"17280", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"8640", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"51840", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"25920", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "576"}], "+", 
          RowBox[{"828", " ", "\[Delta]"}], "+", 
          RowBox[{"502", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"1274", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"1989", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"39", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "-", 
          RowBox[{"792", " ", 
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"1332", " ", 
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"72", " ", "\[Delta]"}]]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "3"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"583200000", " ", "\[Delta]"}]], 
       RowBox[{"(", 
        RowBox[{"7651455210000", "+", 
         RowBox[{"3890290518000", " ", "\[Delta]"}], "-", 
         RowBox[{"2969517545100", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"226069459785", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"96637215936", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"40577888620", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"18150012644", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"1063176700", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"56505000", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"5512500", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "+", 
         RowBox[{"96305760000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"113407776000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"20160187200", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"11014038000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"2561011200", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"106740000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"18900000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"155520000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"259200000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"90720000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"16200000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"466560000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"777600000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"272160000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"48600000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"54000", " ", "\[Delta]"}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4608000"}], "-", 
         RowBox[{"1810560", " ", "\[Delta]"}], "+", 
         RowBox[{"6891552", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"3598016", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"1740712", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"1422544", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"509925", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"4875", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"993600", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1396800", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1148400", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"371700", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"27000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5068513101355200000", "+", 
         RowBox[{"4191274327390920000", " ", "\[Delta]"}], "+", 
         RowBox[{"104966900435754000", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"418364521561005600", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"83872832444785590", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"12830688967215341", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"1692633791191992", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"1089249422009356", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"240672569473308", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"13871686021900", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "+", 
         RowBox[{"835980180000", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "+", 
         RowBox[{"30882862500", " ", 
          SuperscriptBox["\[Delta]", "11"]}], "+", 
         RowBox[{"25715055744000000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"36274711697280000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"12808107012960000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"875905614259200", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"803412514749600", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"180335153602800", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"26168014958400", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1763726580000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"105884100000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"19914854400000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"36676523520000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"22279743360000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"6057434880000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"980184240000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"90757800000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"59744563200000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"110029570560000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"66839230080000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"18172304640000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"2940552720000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"272273400000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"29405527200000", " ", "\[Delta]"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"55566000", " ", "\[Delta]"}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56899584000"}], "-", 
         RowBox[{"44939059200", " ", "\[Delta]"}], "+", 
         RowBox[{"32350934400", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"43854674080", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"16789992416", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"2971206980", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"2010514498", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"686772142", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"89068525", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "-", 
         RowBox[{"557375", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "-", 
         RowBox[{"3951360000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"6599712000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"2106216000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1600771200", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"544987800", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"70898100", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"3087000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "7"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13892449601602656000000", "+", 
         RowBox[{"15628019239364112000000", " ", "\[Delta]"}], "+", 
         RowBox[{"3873356801140868496000", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"335399920753537080000", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "-", 
         RowBox[{"267966583300573016160", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "-", 
         RowBox[{"58368430612744410016", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "-", 
         RowBox[{"6814016925617300648", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "+", 
         RowBox[{"362968911502493989", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "+", 
         RowBox[{"288879560625959648", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "+", 
         RowBox[{"59410340441280132", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "+", 
         RowBox[{"7771814656622940", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "+", 
         RowBox[{"443292078904500", " ", 
          SuperscriptBox["\[Delta]", "11"]}], "+", 
         RowBox[{"21072196425000", " ", 
          SuperscriptBox["\[Delta]", "12"]}], "+", 
         RowBox[{"463242937500", " ", 
          SuperscriptBox["\[Delta]", "13"]}], "+", 
         RowBox[{"34857547187097600000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"57325368423536640000", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"29556850967965440000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"5517701624166681600", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"158672279068531200", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"233884890054950400", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"52188059019196800", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"7457359309621200", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"758696484672000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"46483119900000", " ", 
          SuperscriptBox["\[Delta]", "12"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1588261500000", " ", 
          SuperscriptBox["\[Delta]", "13"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"15055629926400000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"30804296785920000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"22208049884160000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"7949512005120000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"1698488144640000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"243210159360000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"23960059200000", " ", 
          SuperscriptBox["\[Delta]", "12"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"1361367000000", " ", 
          SuperscriptBox["\[Delta]", "13"], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{"45166889779200000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"92412890357760000", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"66624149652480000", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"23848536015360000", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"5095464433920000", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"729630478080000", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"71880177600000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"4084101000000", " ", 
          SuperscriptBox["\[Delta]", "12"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"5292994896000000", " ", "\[Delta]"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"10001880000", " ", "\[Delta]"}]], "c2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "131096641536000"}], "-", 
         RowBox[{"147204100915200", " ", "\[Delta]"}], "+", 
         RowBox[{"10672212418560", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"73895680886784", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"39787369239040", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"10338872478848", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "+", 
         RowBox[{"791544039616", " ", 
          SuperscriptBox["\[Delta]", "6"]}], "-", 
         RowBox[{"590033108032", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "-", 
         RowBox[{"183547815776", " ", 
          SuperscriptBox["\[Delta]", "8"]}], "-", 
         RowBox[{"25540105360", " ", 
          SuperscriptBox["\[Delta]", "9"]}], "-", 
         RowBox[{"1810911375", " ", 
          SuperscriptBox["\[Delta]", "10"]}], "-", 
         RowBox[{"8360625", " ", 
          SuperscriptBox["\[Delta]", "11"]}], "-", 
         RowBox[{"4011420672000", " ", 
          SuperscriptBox["\[Delta]", "3"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"7695397785600", " ", 
          SuperscriptBox["\[Delta]", "4"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"4381634880000", " ", 
          SuperscriptBox["\[Delta]", "5"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"383205715200", " ", 
          SuperscriptBox["\[Delta]", "6"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"476256009600", " ", 
          SuperscriptBox["\[Delta]", "7"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"147158524800", " ", 
          SuperscriptBox["\[Delta]", "8"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"20558714400", " ", 
          SuperscriptBox["\[Delta]", "9"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1563565500", " ", 
          SuperscriptBox["\[Delta]", "10"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"46305000", " ", 
          SuperscriptBox["\[Delta]", "11"], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"\[Delta]", "-", "9"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.917352871718108*^9, 3.917352914643269*^9}, {
  3.9173534049033203`*^9, 3.917353417479048*^9}, {3.917354693298414*^9, 
  3.917354693475645*^9}, {3.9173547770052853`*^9, 3.917354794142458*^9}, {
  3.922526092148594*^9, 3.92252612295263*^9}, {3.922526756496212*^9, 
  3.922526833985691*^9}, {3.922870996651437*^9, 3.922871016547516*^9}, {
  3.922871388643203*^9, 3.922871389058009*^9}, {3.922871422033349*^9, 
  3.922871422494565*^9}, {3.9228714577292233`*^9, 3.9228714583308983`*^9}, {
  3.922871493360441*^9, 
  3.9228715214176407`*^9}},ExpressionUUID->"4a1867ba-1e8d-4df4-b1b2-\
a3984d8e3006"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440., 848.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"76a2ad45-2061-4960-a489-a47d6bc45daf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 169, 3, 68, "Section",ExpressionUUID->"6b511ece-7304-4837-a3cc-3c498342aef4"],
Cell[CellGroupData[{
Cell[774, 29, 340, 9, 53, "Subsection",ExpressionUUID->"9fd867f9-eb33-4c2a-9d18-7236e4e15807"],
Cell[1117, 40, 213, 4, 29, "Input",ExpressionUUID->"eda1ce6f-14af-4711-bf1b-c595b6ecdb83"]
}, Closed]],
Cell[CellGroupData[{
Cell[1367, 49, 340, 9, 37, "Subsection",ExpressionUUID->"b8db01e3-3d50-4cc8-8c85-c04e3dc79603"],
Cell[1710, 60, 3523, 108, 148, "Input",ExpressionUUID->"a9bfc6b1-b2f9-4ed3-a627-496d2b055d1e"]
}, Closed]],
Cell[CellGroupData[{
Cell[5270, 173, 340, 9, 37, "Subsection",ExpressionUUID->"77dfdd08-d9f0-494f-bee1-8033f19b8349"],
Cell[5613, 184, 47834, 1449, 1544, "Input",ExpressionUUID->"9248168b-1184-4e0b-82b0-d05c946a57ba"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53496, 1639, 152, 3, 68, "Section",ExpressionUUID->"c0974243-d3b2-40ee-a998-dd3e09482c88"],
Cell[53651, 1644, 593, 18, 53, "Input",ExpressionUUID->"e8f9d2f1-b5ff-4561-a2a6-e47acd93fdbd"],
Cell[CellGroupData[{
Cell[54269, 1666, 310, 8, 53, "Subsection",ExpressionUUID->"08a542bd-6df9-4f3b-95ce-0d55c23b1b74"],
Cell[54582, 1676, 3610, 96, 195, "Input",ExpressionUUID->"6460c430-281f-4915-8d8a-e1cd1c7e0b0f"]
}, Closed]],
Cell[CellGroupData[{
Cell[58229, 1777, 340, 9, 37, "Subsection",ExpressionUUID->"891daffc-66d9-439a-b508-6400e6f035bc"],
Cell[58572, 1788, 4298, 124, 239, "Input",ExpressionUUID->"d472d9a5-f8a5-47c3-b508-e6c531ade4ce"],
Cell[62873, 1914, 7060, 185, 339, "Input",ExpressionUUID->"4583cd19-caa0-4a63-aaca-0829a7dbedf1"]
}, Closed]],
Cell[CellGroupData[{
Cell[69970, 2104, 310, 8, 37, "Subsection",ExpressionUUID->"aa47c69c-8dff-4e81-b3f2-d0462394de12"],
Cell[70283, 2114, 7666, 207, 586, "Input",ExpressionUUID->"01df66cf-f111-4b15-bffd-2ccf07380a87"],
Cell[77952, 2323, 17197, 416, 1117, "Input",ExpressionUUID->"38fe9210-26b1-41c0-bb3a-98b9b575f5c6"],
Cell[95152, 2741, 25646, 598, 1480, "Input",ExpressionUUID->"4a1867ba-1e8d-4df4-b1b2-a3984d8e3006"]
}, Closed]]
}, Open  ]]
}
]
*)


